Revisiting Stereotypes: Race and Running

The athletic achievements of African athletes in global running championships have long been subject to scientific and sociological inquiry. During the 1990s, a popular narrative emerged, suggesting that West African lineage conferred inherent sprinting advantages, and that North, South and East African's are specialized for longer distances. Part and parcel to this narrative was the enthusiastic belief that it would very soon be substantiated by a genotyping revolution that would enable prognostication of individual athletic potential. We revisit this hypothesis in the post-genomic era. First, we compare the global running records used to generate the racialist hypotheses with performances over the last twenty years (2004- 2023). Focusing on the 100m reveals intriguing trends, including the ascendancy of Jamaica as a sprint powerhouse and the elevation of South African and East Asian sprinters to the global stage, a direct challenge to the racialist paradigm. In line with an in-depth analysis of the influences on elite runners, we build a regression model to predict 100m performance based on environmental and psychological factors. Next, we direct our attention to 1500m, where the last two British champions have been part of a European resurgence that has not been seen in decades. Examining three different time periods, we identify a thirty year national slowdown (1989-2018). Adapting our model to this time period reveals striking evidence that racial perception has greater impact on performance than racial physiology. Synthesizing these findings, we introduce a psychocultural hypothesis, positing that interactions between racial perceptions and social dynamics shape the global distribution of running performance. We contrast this hypothesis with the racialist paradigm and propose extending it beyond sport where it offers insight across many domains.

==> compileMe.sh <==
#!/bin/bash

echo #$

if [ "$#" -eq 1 ]; then
    TEX=$1
    TE=$(echo $TEX | awk -F\. '{print $1}')
else
	TEX=raceAndRunning.tex
	TE=raceAndRunning
fi
echo "COMPILING "$TE 

pdflatex $TEX  
bibtex   $TE       > p.log
pdflatex $TEX >> p.log
bibtex $TE >> p.log 
pdflatex $TEX >> p.log 
echo "FINISHED"
exit 
#evince $TE".pdf" 

exit


